Flexible Operator Embeddings via Deep Learning

Integrating machine learning into the internals of database management systems requires significant feature engineering, a human effort-intensive process to determine the best way to represent the pieces of information that are relevant to a task. In addition to being labor intensive, the process of hand-engineering features must generally be repeated for each data management task, and may make assumptions about the underlying database that are not universally true. We introduce flexible operator embeddings, a deep learning technique for automatically transforming query operators into feature vectors that are useful for a multiple data management tasks and is custom-tailored to the underlying database. Our approach works by taking advantage of an operator's context, resulting in a neural network that quickly transforms sparse representations of query operators into dense, information-rich feature vectors. Experimentally, we show that our flexible operator embeddings perform well across a number of data management tasks, using both synthetic and real-world datasets.

==> make_short.py <==
import sys

shorttitles = False
if len(sys.argv) == 2:
    if sys.argv[1] == "--short-titles":
        shorttitles = True

refs = []
        
with open("ryan-cites-long.bib") as f:
    state = None
    curr_keys = {}

    for l in f:
        if l[0] == "@":
            if l.lower().find("article") != -1:
                curr_keys["state"] = "article"
            elif l.lower().find("proceeding") != -1:
                curr_keys["state"] = "conference"
            elif l.lower().find("book") != -1:
                curr_keys["state"] = "book"
            elif l.lower().find("misc") != -1:
                curr_keys["state"] = "misc"
            elif l.lower().find("phdthesis") != -1:
                curr_keys["state"] = "phdthesis"
            elif l.lower().find("thesis") != -1:
                curr_keys["state"] = "phdthesis"
            elif l.lower().find("techreport") != -1:
                curr_keys["state"] = "phdthesis"
            elif l.lower().find("report") != -1:
                curr_keys["state"] = "phdthesis"
            elif l.lower().find("comment") != -1:
                curr_keys["state"] = "ignore"
            elif l.lower().find("unpublished") != -1:
                curr_keys["state"] = "ignore"
            else:
                raise ValueError("Unknown bibtex entry type: " + l)

            curr_keys["cite_key"] = l[l.find("{")+1:l.find(",")].strip()
            continue

        if l.find("author") != -1:
            if l.find("and") != -1:
                curr_keys["author"] = (l[l.find("{")+1:l.find(" and ")]
                                       + " and others").strip()
            else:
                curr_keys["author"] = l[l.find("{")+1:l.rfind("}")].strip()
            continue

        if l.find("booktitle") != -1:
            continue
        
        if l.find("shorttitle") != -1:
            curr_keys["shorttitle"] = l[l.find("=")+1:].strip()
            continue

        if l.find("title") != -1:
            curr_keys["title"] = l[l.find("=")+1:].strip()
            continue
        
        if l.find("series") != -1:
            curr_keys["series"] = l[l.find("=")+1:].strip()
            if curr_keys["series"].endswith(","):
                curr_keys["series"] = curr_keys["series"][:-1]
            continue

        if l.find("year") != -1:
            curr_keys["year"] = l[l.find("=")+1:].strip()
            continue

        if l == "}\n":
            refs.append(curr_keys)
            curr_keys = {}
        
"""
            if state == "article":
                print("journal", l[l.find("="):])
                continue
            elif state == "conference":
                print("booktitle", l[l.find("="):])
                continue
"""

for r in refs:
    print("@" + r["state"] + "{" + r["cite_key"] + ",")

    if shorttitles and "shorttitle" in r:
        print("title =", r["shorttitle"])
    else:
        print("title =", r["title"])

    if "series" in r:
        if r["state"] == "article":
            print("journal = ", r["series"], ",")
        elif r["state"] == "conference":
            print("booktitle = ", r["series"], ",")
        else:
            print("series = ", r["series"], ",")

    if r["state"] == "book":
        print("year = ", r["year"])

            
    if "author" in r:
        print("author = {" + r["author"] + "},")
            
    print("}")

        
    
        

